Towards an Effective Decision Procedure for LTL formulas with Constraints

This paper presents an ongoing work that is part of a more wide-ranging project whose final scope is to define a method to validate LTL formulas w.r.t. a program written in the timed concurrent constraint language tccp, which is a logic concurrent constraint language based on the concurrent constraint paradigm of Saraswat. Some inherent notions to tccp processes are non-determinism, dealing with partial information in states and the monotonic evolution of the information. In order to check an LTL property for a process, our approach is based on the abstract diagnosis technique. The concluding step of this technique needs to check the validity of an LTL formula (with constraints) in an effective way. In this paper, we present a decision method for the validity of temporal logic formulas (with constraints) built by our abstract diagnosis technique.

==> Macro-desc-helper.sh <==
#!/bin/bash
# Copyright Marco Comini <comini@dimi.uniud.it>

prefmacro="wgmacros-"
prefdesc="macro-desc-"

let lenprefmacro="${#prefmacro}"
let lenprefdesc="${#prefdesc}"
# echo 1>&2 "*** DEBUG: lenprefmacro=<$lenprefmacro>"
# echo 1>&2 "*** DEBUG: lenprefdesc=<$lenprefdesc>"

function missing {
    echo 1>&2 "*** DEBUG missing($1): begin"
    macrofile="${prefmacro}"$1.tex
#     echo 1>&2 "*** DEBUG: macrofile=<$macrofile>"
    
    if ! [ -e ${macrofile} ]
    then
        echo "Non existing ${macrofile}"
        return 3
#     else
#         echo 1>&2 "*** DEBUG: Existing ${macrofile}"
    fi
    
    descfile="${prefdesc}"$1.tex
#     echo 1>&2 "*** DEBUG: descfile=<$descfile>"
    
    if ! [ -e ${descfile} ]
    then
        echo "Non existing ${descfile}"
        return 5
#     else
#         echo 1>&2 "*** DEBUG: Existing ${descfile}"
    fi
    
    echo
    echo "Checking ${descfile} and ${macrofile}"
    
    grep "^ *[^%].*command" ${macrofile} | {
        while read line
        do
            echo 1>&2 "*** DEBUG: lineMacro=<$line>"
            mname=$(expr "${line}" : ".*command\**{\([^}]*\)")
            echo 1>&2 "*** DEBUG: mname=<$mname>"
            if [ -z "${mname}" ]
            then
                echo "  Internalerror for ${line}"
                return 7
            fi
            if ! grep "{\\\\${mname}}" ${descfile} 1>&2 
            then
                echo "  file '${descfile}': Macro '\\${mname}' is missing"
            fi
        done
    }
    
    grep '^ *\\macro' ${descfile} | {
        while read line
        do
            echo 1>&2 "*** DEBUG: lineDesc=<$line>"
            mname=$(expr "${line}" : "macro.*{\([^}]*\)")
            echo 1>&2 "*** DEBUG: mname2=<$mname>"
            margs=$(expr "${line}" : "macro\(.*\){")
            echo 1>&2 "*** DEBUG: margs=<$margs>"
            case $margs in
                Z|REDEF)  pat="{";;
                On)       pat="[1]{";;
                OnOp)     pat="[1][";;
                Tw)       pat="[2]{";;
                TwOp)     pat="[2][";;
                Th)       pat="[3]{";;
                ThOp)     pat="[3][";;
                Fo)       pat="[4]{";;
                FoOp)     pat="[4][";;
                Fi)       pat="[5]{";;
                FiOp)     pat="[5][";;
                Si)       pat="[6]{";;
                SiOp)     pat="[6][";;
                *)     echo 1>&2 "*** ERROR: '\\macro$margs' unknown"
            esac
            
            if [ -z "${mname}" ]
            then
                echo 1>&2 "** Internalerror for ${line}"
            else
                echo 1>&2 "*** DEBUG: pat=<$pat>"
                grepout="$(grep -E '^ *\\(newcommand\*?|monobioperator){\\'"${mname}}" ${macrofile})" # 1>&2
                if [ -z "$grepout" ]
                then
                    echo "  file '${macrofile}': Macro '\\${mname}' is not defined"
                else
                    echo 1>&2 "*** DEBUG: grepout=<$grepout>"
                    echo "$grepout" | {
                        let n=0
                        while read def 
                        do
                            let n++
                            # echo 1>&2 "*** DEBUG: def$n=<$def>"
                            # echo 1>&2 "*** DEBUG: chk=<newcommand*{$mname}$pat>"
                            # echo 1>&2 "*** DEBUG: chk=<backcompatibility{$mname}>"
                            case "$def" in
                              "newcommand*{$mname}$pat"*) 
                                ;;
                                
                              "newcommand{$mname}$pat"*)
                                echo "WARNING: convert to newcommand* '\\$mname'"
                                ;;
                                
                              "backcompatibility{$mname}"*) 
                                echo "WARNING: do you still need '\\$mname'?"
                                ;;
                                
                              *) 
                                echo "WARNING: probably '\\$mname' has wrong signature"
                                ;;
                            esac
                        done
                    }
                    
                fi
            fi
        done
    }
    echo 1>&2 "*** DEBUG missing($1): end"
}

{
    
    for f in $*
    do
#         echo 1>&2 "*** DEBUG: f=<$f>"
        if [[ "$f" = "${prefmacro}"*.tex ]]
        then
            f="${f:${lenprefmacro}:$((${#f}-4-${lenprefmacro}))}"
#             echo 1>&2 "*** DEBUG: f1=<$f>"
        elif [[ "$f" = "${prefdesc}"*.tex ]]
        then
            f="${f:${lenprefdesc}:$((${#f}-4-${lenprefdesc}))}"
#             echo 1>&2 "*** DEBUG: f2=<$f>"
        fi
        echo $f
    done
} | sort | uniq | {
    while read brand
    do
        missing $brand
    done
}



